Technical Report: Edge-centric Programming for IoT Applications with EdgeProg

IoT application development usually involves separate programming at the device side and server side. While separate programming style is sufficient for many simple applications, it is not suitable for many complex applications that involve complex interactions and intensive data processing. We propose EdgeProg, an edge-centric programming approach to simplify IoT application programming, motivated by the increasing popularity of edge computing. With EdgeProg, users could write application logic in a centralized manner with an augmented If-This-Then-That (IFTTT) syntax and virtual sensor mechanism. The program can be processed at the edge server, which can automatically generate the actual application code and intelligently partition the code into device code and server code, for achieving the optimal latency. EdgeProg employs dynamic linking and loading to deploy the device code on a variety of IoT devices, which do not run any application-specific codes at the start. Results show that EdgeProg achieves an average reduction of 20.96%, 27.8% and 79.41% in terms of execution latency, energy consumption, and lines of code compared with state-of-the-art approaches.

==> fig/run.sh <==
pdfcrop cutpoint-eeg.pdf cutpoint-eeg.pdf
pdfcrop cutpoint-mnsvg.pdf cutpoint-mnsvg.pdf
pdfcrop cutpoint-sense.pdf cutpoint-sense.pdf
pdfcrop cutpoint-voice.pdf cutpoint-voice.pdf
pdfcrop cutpoint-show.pdf cutpoint-show.pdf
pdfcrop latency-wifi.pdf latency-wifi.pdf
pdfcrop latency-zigbee.pdf latency-zigbee.pdf
pdfcrop energy-wifi.pdf energy-wifi.pdf
pdfcrop energy-zigbee.pdf energy-zigbee.pdf
pdfcrop efficiency-rpi.pdf efficiency-rpi.pdf
pdfcrop efficiency-capevm.pdf efficiency-capevm.pdf
